Nonlinear Geometric Optics method based multi-scale numerical schemes for highly-oscillatory transport equations

We introduce a new numerical strategy to solve a class of oscillatory transport PDE models which is able to captureaccurately the solutions without numerically resolving the high frequency oscillations {\em in both space and time}.Such PDE models arise in semiclassical modeling of quantum dynamics with band-crossings, and otherhighly oscillatory waves. Our first main idea is to use the nonlinear geometric optics ansatz, which builds theoscillatory phase into an independent variable. We then choose suitable initial data, based on the Chapman-Enskog expansion, for the new model. For a scalar model, we prove that so constructed model will have certain smoothness, and consequently, for a first order approximation scheme we prove uniform error estimates independent of the (possibly small) wave length. The method is extended to systems arising from a semiclassical model for surface hopping, a non-adiabatic quantum dynamic phenomenon. Numerous numerical examples demonstrate that the method has the desired properties.

==> figures/run_eps1/script_run.m <==
clear all


bp=0;
bm=0;
bbcoef=1;

init_cond=3; %1. Academic IC
             %2. From Shi Jin et al.  
             %3. Academic IC

A0=1; %10;%2^8;
ap=1/sqrt(2);
am=1/sqrt(2);
x0=0.5;
p0=-1;

eps=1; 
delta=sqrt(eps);%sqrt(eps)/4; %1; %
eta=1; %0.1;%eps;


tend=2;%2.75;


%ref parameters 
Nxraf=256;
Npraf=64;
df=0;
spec=1;
dtraf=0.05;


tic;
ref;
toc

 dtraf=0.01;
 
  realrefp=real(refp);
  realrefm=real(refm);
  realrefi=real(refi);
  imagrefi=imag(refi);
 
% stop
 
%  nom=strcat('save tabtref_',num2str(Nraf),'_',num2str(dtraf),'_',num2str(eps),'.txt tabtraf -ascii -double')
%  eval(nom)
%  nom=strcat('save xx_',num2str(Nraf),'.txt gridxraf -ascii -double')
%  eval(nom)
%  nom=strcat('save reffp_',num2str(Nraf),'_',num2str(dtraf),'_',num2str(eps),'.txt realrefp -ascii -double')
%  eval(nom)
%  nom=strcat('save reffm_',num2str(Nraf),'_',num2str(dtraf),'_',num2str(eps),'.txt realrefm -ascii -double')
%  eval(nom)
%  nom=strcat('save realreffi_',num2str(Nraf),'_',num2str(dtraf),'_',num2str(eps),'.txt realrefi -ascii -double')
%  eval(nom)
%  nom=strcat('save imagreffi_',num2str(Nraf),'_',num2str(dtraf),'_',num2str(eps),'.txt imagrefi -ascii -double')
%  eval(nom)

%double scale parameters 
Nx=32;
Np=64;
Ntau=8;
Nk=5;

methodS=2;  %1: exact, 
            %2: spectral+splitting
methodF=1;  %0:finite volume, 
            %1:spectral+splitting,
            %2:finite volume+splitting
correction=1;

tic;
band_crossing;
toc
% dt=dt_ds;
% 
  realfp=real(fin1);
  realfm=real(fin2);
  realfi=real(fin3);
  imagfi=imag(fin3);
 
% nom=strcat('save tabt_',num2str(N),'_',num2str(dt),'_',num2str(eps),'.txt tabt -ascii -double')
% eval(nom)
% nom=strcat('save xx_',num2str(N),'.txt gridx -ascii -double')
% eval(nom)
% nom=strcat('save fp_',num2str(N),'_',num2str(dt),'_',num2str(eps),'.txt realfp -ascii -double')
% eval(nom)
% nom=strcat('save fm_',num2str(N),'_',num2str(dt),'_',num2str(eps),'.txt realfm -ascii -double')
% eval(nom)
% nom=strcat('save realfi_',num2str(N),'_',num2str(dt),'_',num2str(eps),'.txt realfi -ascii -double')
% eval(nom)
% nom=strcat('save imagfi_',num2str(N),'_',num2str(dt),'_',num2str(eps),'.txt imagfi -ascii -double')
% eval(nom)

% %%%%%%%%%%%%%%
% %plot
% %%%%%%%%%%%%%%

Np_visu_ref=Npraf/2+1;Np_visu=Np/2+1;

figure(10);
clf;

plot(gridx,realfp(:,Np_visu),'o-',gridxraf,realrefp(:,Np_visu_ref),'r')
hold on
xlabel('x')
ylabel('fp(x,p=0)')
legend('new','direct')

figure(11);
clf;

plot(gridx,realfm(:,Np_visu),'o-',gridxraf,realrefm(:,Np_visu_ref),'r')
hold on
xlabel('x')
ylabel('fm(x,p=0)')
legend('new','direct')

figure(12);
clf;

plot(gridx,realfi(:,Np_visu),'o-',gridxraf,realrefi(:,Np_visu_ref),'r')
hold on
xlabel('x')
ylabel('Re(fi(x,p=0))')
legend('new','direct')

figure(13);
clf;

plot(gridx,imagfi(:,Np_visu),'o-',gridxraf,imagrefi(:,Np_visu_ref),'r')
hold on
xlabel('x')
ylabel('Im(fi(x,p=0))')
legend('new','direct')

% figure(14);
% clf;
% [xx,pp] = meshgrid(gridx(:),gridp(:));
% surfc(xx,pp,real(fin1))
% xlabel('x')
% ylabel('p')
% legend('fp-new')
% 
% figure(15);
% clf;
% surfc(xx,pp,real(fin2))
% xlabel('x')
% ylabel('p')
% legend('fm-new')
% 
% figure(16);
% clf;
% surfc(xx,pp,real(fin3))
% xlabel('x')
% ylabel('p')
% legend('Re(fi)-new')
% 
% figure(17);
% clf;
% surfc(xx,pp,imag(fin3))
% xlabel('x')
% ylabel('p')
% legend('Imag(fi)-new')
% 
% figure(18);
% clf;
% [xxr,ppr] = meshgrid(gridxraf(:),gridpraf(:));
% surfc(xxr,ppr,real(refp))
% xlabel('x')
% ylabel('p')
% legend('fp-ref')
% 
% figure(19);
% clf;
% surfc(xxr,ppr,real(refm))
% xlabel('x')
% ylabel('p')
% legend('fm-ref')
% 
% figure(20);
% clf;
% surfc(xxr,ppr,real(refi))
% xlabel('x')
% ylabel('p')
% legend('Re(fi)-ref')
% 
% figure(21);
% clf;
% surfc(xxr,ppr,imag(refi))
% xlabel('x')
% ylabel('p')
% legend('Imag(fi)-ref')

figure(22);
clf;
plot(gridx,real(rhop),'o-',gridxraf,real(rhorefp),'r')
xlabel('x')
legend('rhop-new','rhop-ref')

figure(23);
clf;
plot(gridx,real(rhom),'o-',gridxraf,real(rhorefm),'r')
xlabel('x')
legend('rhom-new','rhom-ref')

figure(24);
clf;
plot(gridx,real(rhoi),'o-',gridxraf,real(rhorefi),'r')
xlabel('x')
legend('rho(Re(fi))-new','rho(Re(fi))-ref')

figure(25);
clf;
plot(gridx,imag(rhoi),'o-',gridxraf,imag(rhorefi),'r')
xlabel('x')
legend('rho(Imag(fi))-new','rho(Imag(fi))-ref')

figure(26);
clf;
plot(tabt,mass_plus_ds,'r',tabt,mass_moins_ds,'b',tabtraf,mass_plus,'o-',tabtraf,mass_moins,'x-')
xlabel('t')
legend('P+-new','P--new','P+-ref','P--ref')


==> figures/run_eps1s256/script_run.m <==
clear all


bp=0;
bm=0;
bbcoef=1;

init_cond=3; %1. Academic IC
             %2. From Shi Jin et al.  
             %3. Academic IC

A0=1; %10;%2^8;
ap=1/sqrt(2);
am=1/sqrt(2);
x0=0.5;
p0=-1;

eps=1/256; 
delta=sqrt(eps);%sqrt(eps)/4; %1; %
eta=1; %0.1;%eps;


tend=0.2;%2.75;


%ref parameters 
Nxraf=4096;
Npraf=64;
df=0;
spec=1;
dtraf=0.0005;


tic;
ref;
toc

 dtraf=0.01;
 
  realrefp=real(refp);
  realrefm=real(refm);
  realrefi=real(refi);
  imagrefi=imag(refi);
 
% stop
 
%  nom=strcat('save tabtref_',num2str(Nraf),'_',num2str(dtraf),'_',num2str(eps),'.txt tabtraf -ascii -double')
%  eval(nom)
%  nom=strcat('save xx_',num2str(Nraf),'.txt gridxraf -ascii -double')
%  eval(nom)
%  nom=strcat('save reffp_',num2str(Nraf),'_',num2str(dtraf),'_',num2str(eps),'.txt realrefp -ascii -double')
%  eval(nom)
%  nom=strcat('save reffm_',num2str(Nraf),'_',num2str(dtraf),'_',num2str(eps),'.txt realrefm -ascii -double')
%  eval(nom)
%  nom=strcat('save realreffi_',num2str(Nraf),'_',num2str(dtraf),'_',num2str(eps),'.txt realrefi -ascii -double')
%  eval(nom)
%  nom=strcat('save imagreffi_',num2str(Nraf),'_',num2str(dtraf),'_',num2str(eps),'.txt imagrefi -ascii -double')
%  eval(nom)

%double scale parameters 
Nx=32;
Np=64;
Ntau=8;
Nk=5;

methodS=2;  %1: exact, 
            %2: spectral+splitting
methodF=1;  %0:finite volume, 
            %1:spectral+splitting,
            %2:finite volume+splitting
correction=1;

tic;
band_crossing;
toc
% dt=dt_ds;
% 
  realfp=real(fin1);
  realfm=real(fin2);
  realfi=real(fin3);
  imagfi=imag(fin3);
 
% nom=strcat('save tabt_',num2str(N),'_',num2str(dt),'_',num2str(eps),'.txt tabt -ascii -double')
% eval(nom)
% nom=strcat('save xx_',num2str(N),'.txt gridx -ascii -double')
% eval(nom)
% nom=strcat('save fp_',num2str(N),'_',num2str(dt),'_',num2str(eps),'.txt realfp -ascii -double')
% eval(nom)
% nom=strcat('save fm_',num2str(N),'_',num2str(dt),'_',num2str(eps),'.txt realfm -ascii -double')
% eval(nom)
% nom=strcat('save realfi_',num2str(N),'_',num2str(dt),'_',num2str(eps),'.txt realfi -ascii -double')
% eval(nom)
% nom=strcat('save imagfi_',num2str(N),'_',num2str(dt),'_',num2str(eps),'.txt imagfi -ascii -double')
% eval(nom)

% %%%%%%%%%%%%%%
% %plot
% %%%%%%%%%%%%%%

Np_visu_ref=Npraf/2+1;Np_visu=Np/2+1;

figure(10);
clf;

plot(gridx,realfp(:,Np_visu),'o-',gridxraf,realrefp(:,Np_visu_ref),'r')
hold on
xlabel('x')
ylabel('fp(x,p=0)')
legend('new','direct')

figure(11);
clf;

plot(gridx,realfm(:,Np_visu),'o-',gridxraf,realrefm(:,Np_visu_ref),'r')
hold on
xlabel('x')
ylabel('fm(x,p=0)')
legend('new','direct')

figure(12);
clf;

plot(gridx,realfi(:,Np_visu),'o-',gridxraf,realrefi(:,Np_visu_ref),'r')
hold on
xlabel('x')
ylabel('Re(fi(x,p=0))')
legend('new','direct')

figure(13);
clf;

plot(gridx,imagfi(:,Np_visu),'o-',gridxraf,imagrefi(:,Np_visu_ref),'r')
hold on
xlabel('x')
ylabel('Im(fi(x,p=0))')
legend('new','direct')

% figure(14);
% clf;
% [xx,pp] = meshgrid(gridx(:),gridp(:));
% surfc(xx,pp,real(fin1))
% xlabel('x')
% ylabel('p')
% legend('fp-new')
% 
% figure(15);
% clf;
% surfc(xx,pp,real(fin2))
% xlabel('x')
% ylabel('p')
% legend('fm-new')
% 
% figure(16);
% clf;
% surfc(xx,pp,real(fin3))
% xlabel('x')
% ylabel('p')
% legend('Re(fi)-new')
% 
% figure(17);
% clf;
% surfc(xx,pp,imag(fin3))
% xlabel('x')
% ylabel('p')
% legend('Imag(fi)-new')
% 
% figure(18);
% clf;
% [xxr,ppr] = meshgrid(gridxraf(:),gridpraf(:));
% surfc(xxr,ppr,real(refp))
% xlabel('x')
% ylabel('p')
% legend('fp-ref')
% 
% figure(19);
% clf;
% surfc(xxr,ppr,real(refm))
% xlabel('x')
% ylabel('p')
% legend('fm-ref')
% 
% figure(20);
% clf;
% surfc(xxr,ppr,real(refi))
% xlabel('x')
% ylabel('p')
% legend('Re(fi)-ref')
% 
% figure(21);
% clf;
% surfc(xxr,ppr,imag(refi))
% xlabel('x')
% ylabel('p')
% legend('Imag(fi)-ref')

figure(22);
clf;
plot(gridx,real(rhop),'o-',gridxraf,real(rhorefp),'r')
xlabel('x')
legend('rhop-new','rhop-ref')

figure(23);
clf;
plot(gridx,real(rhom),'o-',gridxraf,real(rhorefm),'r')
xlabel('x')
legend('rhom-new','rhom-ref')

figure(24);
clf;
plot(gridx,real(rhoi),'o-',gridxraf,real(rhorefi),'r')
xlabel('x')
legend('rho(Re(fi))-new','rho(Re(fi))-ref')

figure(25);
clf;
plot(gridx,imag(rhoi),'o-',gridxraf,imag(rhorefi),'r')
xlabel('x')
legend('rho(Imag(fi))-new','rho(Imag(fi))-ref')

figure(26);
clf;
plot(tabt,mass_plus_ds,'r',tabt,mass_moins_ds,'b',tabtraf,mass_plus,'o-',tabtraf,mass_moins,'x-')
xlabel('t')
legend('P+-new','P--new','P+-ref','P--ref')


==> figures/run_eps1s32_2/script_run.m <==
clear all


bp=0;
bm=0;
bbcoef=1;

init_cond=3; %1. Academic IC
             %2. From Shi Jin et al.  
             %3. Academic IC

A0=1; %10;%2^8;
ap=1/sqrt(2);
am=1/sqrt(2);
x0=0.5;
p0=-1;

eps=1/32; 
delta=sqrt(eps);%sqrt(eps)/4; %1; %
eta=1; %0.1;%eps;


tend=2;%2.75;


%ref parameters 
Nxraf=512;
Npraf=64;
df=0;
spec=1;
dtraf=0.02;


tic;
ref;
toc

 dtraf=0.01;
 
  realrefp=real(refp);
  realrefm=real(refm);
  realrefi=real(refi);
  imagrefi=imag(refi);
 
% stop
 
%  nom=strcat('save tabtref_',num2str(Nraf),'_',num2str(dtraf),'_',num2str(eps),'.txt tabtraf -ascii -double')
%  eval(nom)
%  nom=strcat('save xx_',num2str(Nraf),'.txt gridxraf -ascii -double')
%  eval(nom)
%  nom=strcat('save reffp_',num2str(Nraf),'_',num2str(dtraf),'_',num2str(eps),'.txt realrefp -ascii -double')
%  eval(nom)
%  nom=strcat('save reffm_',num2str(Nraf),'_',num2str(dtraf),'_',num2str(eps),'.txt realrefm -ascii -double')
%  eval(nom)
%  nom=strcat('save realreffi_',num2str(Nraf),'_',num2str(dtraf),'_',num2str(eps),'.txt realrefi -ascii -double')
%  eval(nom)
%  nom=strcat('save imagreffi_',num2str(Nraf),'_',num2str(dtraf),'_',num2str(eps),'.txt imagrefi -ascii -double')
%  eval(nom)

%double scale parameters 
Nx=32;
Np=64;
Ntau=8;
Nk=5;

methodS=2;  %1: exact, 
            %2: spectral+splitting
methodF=1;  %0:finite volume, 
            %1:spectral+splitting,
            %2:finite volume+splitting
correction=1;

tic;
band_crossing;
toc
% dt=dt_ds;
% 
  realfp=real(fin1);
  realfm=real(fin2);
  realfi=real(fin3);
  imagfi=imag(fin3);
 
% nom=strcat('save tabt_',num2str(N),'_',num2str(dt),'_',num2str(eps),'.txt tabt -ascii -double')
% eval(nom)
% nom=strcat('save xx_',num2str(N),'.txt gridx -ascii -double')
% eval(nom)
% nom=strcat('save fp_',num2str(N),'_',num2str(dt),'_',num2str(eps),'.txt realfp -ascii -double')
% eval(nom)
% nom=strcat('save fm_',num2str(N),'_',num2str(dt),'_',num2str(eps),'.txt realfm -ascii -double')
% eval(nom)
% nom=strcat('save realfi_',num2str(N),'_',num2str(dt),'_',num2str(eps),'.txt realfi -ascii -double')
% eval(nom)
% nom=strcat('save imagfi_',num2str(N),'_',num2str(dt),'_',num2str(eps),'.txt imagfi -ascii -double')
% eval(nom)

% %%%%%%%%%%%%%%
% %plot
% %%%%%%%%%%%%%%

Np_visu_ref=Npraf/2+1;Np_visu=Np/2+1;

figure(10);
clf;

plot(gridx,realfp(:,Np_visu),'o-',gridxraf,realrefp(:,Np_visu_ref),'r')
hold on
xlabel('x')
ylabel('fp(x,p=0)')
legend('new','direct')

figure(11);
clf;

plot(gridx,realfm(:,Np_visu),'o-',gridxraf,realrefm(:,Np_visu_ref),'r')
hold on
xlabel('x')
ylabel('fm(x,p=0)')
legend('new','direct')

figure(12);
clf;

plot(gridx,realfi(:,Np_visu),'o-',gridxraf,realrefi(:,Np_visu_ref),'r')
hold on
xlabel('x')
ylabel('Re(fi(x,p=0))')
legend('new','direct')

figure(13);
clf;

plot(gridx,imagfi(:,Np_visu),'o-',gridxraf,imagrefi(:,Np_visu_ref),'r')
hold on
xlabel('x')
ylabel('Im(fi(x,p=0))')
legend('new','direct')

% figure(14);
% clf;
% [xx,pp] = meshgrid(gridx(:),gridp(:));
% surfc(xx,pp,real(fin1))
% xlabel('x')
% ylabel('p')
% legend('fp-new')
% 
% figure(15);
% clf;
% surfc(xx,pp,real(fin2))
% xlabel('x')
% ylabel('p')
% legend('fm-new')
% 
% figure(16);
% clf;
% surfc(xx,pp,real(fin3))
% xlabel('x')
% ylabel('p')
% legend('Re(fi)-new')
% 
% figure(17);
% clf;
% surfc(xx,pp,imag(fin3))
% xlabel('x')
% ylabel('p')
% legend('Imag(fi)-new')
% 
% figure(18);
% clf;
% [xxr,ppr] = meshgrid(gridxraf(:),gridpraf(:));
% surfc(xxr,ppr,real(refp))
% xlabel('x')
% ylabel('p')
% legend('fp-ref')
% 
% figure(19);
% clf;
% surfc(xxr,ppr,real(refm))
% xlabel('x')
% ylabel('p')
% legend('fm-ref')
% 
% figure(20);
% clf;
% surfc(xxr,ppr,real(refi))
% xlabel('x')
% ylabel('p')
% legend('Re(fi)-ref')
% 
% figure(21);
% clf;
% surfc(xxr,ppr,imag(refi))
% xlabel('x')
% ylabel('p')
% legend('Imag(fi)-ref')

figure(22);
clf;
plot(gridx,real(rhop),'o-',gridxraf,real(rhorefp),'r')
xlabel('x')
legend('rhop-new','rhop-ref')

figure(23);
clf;
plot(gridx,real(rhom),'o-',gridxraf,real(rhorefm),'r')
xlabel('x')
legend('rhom-new','rhom-ref')

figure(24);
clf;
plot(gridx,real(rhoi),'o-',gridxraf,real(rhorefi),'r')
xlabel('x')
legend('rho(Re(fi))-new','rho(Re(fi))-ref')

figure(25);
clf;
plot(gridx,imag(rhoi),'o-',gridxraf,imag(rhorefi),'r')
xlabel('x')
legend('rho(Imag(fi))-new','rho(Imag(fi))-ref')

figure(26);
clf;
plot(tabt,mass_plus_ds,'r',tabt,mass_moins_ds,'b',tabtraf,mass_plus,'o-',tabtraf,mass_moins,'x-')
xlabel('t')
legend('P+-new','P--new','P+-ref','P--ref')


==> figures/scalar/code1/ref.m <==
%clear all
format long
%eps=0.5;
%tend=0.1;

%interp_ref=1;
%order=2;
%Nraf=2000;
xmin=-pi/2; xmax=pi/2; 
dxraf=(xmax-xmin)/Nraf;
%dtraf=0.001;%dxraf/2;
t=0;

for i=1:Nraf
    xtabraf(i)=xmin+(i-1)*dxraf;
    xx=xtabraf(i);
    ref_r(i)=1+0.5*cos(2*xx); %cos(2*cos(xtabraf(i))*nbper);
    ref_i(i)=1+0.5*sin(2*xx); %sin(2*cos(xtabraf(i))*nbper);
end

for i=1:Nraf+1
    xtabrafper(i)=xmin+(i-1)*dxraf;
end

%time array for diagnostics
tabtraf=[0];
resu=abs(sum((ref_r(1:Nraf/Na:Nraf)+sqrt(-1)*ref_i(1:Nraf/Na:Nraf))...
    .*xtabraf(1:Nraf/Na:Nraf)))*pi/Na;
rmsraf=[resu];

tic
iter=0;
%time loop
while (t<tend)
    [dtraf,lstat]=adjust_step(tend,t,dtraf); 
    t=t+dtraf;

    iter=iter+1;
    if (mod(iter,100)==0) 
       t
    end


    if (order==1) 

        ref_r=transport(ref_r,Nraf,dtraf,xmin,dxraf,interp_ref);
        ref_i=transport(ref_i,Nraf,dtraf,xmin,dxraf,interp_ref);
         
        
    
       for i=1:Nraf
            umod=ref_r(i)^2+ref_i(i)^2;
            ucar=ref_r(i)^2-ref_i(i)^2+2*sqrt(-1)*ref_r(i)*ref_i(i);
            ru=ucar/(ucar+2*umod);
        
            ref_rtmp(i)=ref_r(i)-dtraf*real(ru);
            ref_itmp(i)=ref_i(i)-dtraf*imag(ru);
    end
%    ref_rtmp=ref_r-dtraf*ref_r; 
%    ref_itmp=ref_i-dtraf*ref_i;
    
     
         for i=1:Nraf
             %araf(i)=1.5+cos(2*xtabraf(i));
             araf(i)=1.+cos(2*xtabraf(i));%4*sqrt(eps);
             ref_r(i)=cos(araf(i)/eps*dtraf)*ref_rtmp(i)...
                  -sin(araf(i)/eps*dtraf)*ref_itmp(i);
             ref_i(i)=sin(araf(i)/eps*dtraf)*ref_rtmp(i)...
                  +cos(araf(i)/eps*dtraf)*ref_itmp(i);
         end
     
    elseif (order==2) 
        
        ref_r=transport_ex(ref_r,Nraf,0.5*dtraf,xmin,dxraf,interp_ref);
        ref_i=transport_ex(ref_i,Nraf,0.5*dtraf,xmin,dxraf,interp_ref);
         
        ref_rtmp=ref_r;
        ref_itmp=ref_i;
        for i=1:Nraf
             araf(i)=1.5+cos(2*xtabraf(i));
             %araf(i)=1.+cos(2*xtabraf(i));
             ref_r(i)=cos(araf(i)/eps*0.5*dtraf)*ref_rtmp(i)...
                  -sin(araf(i)/eps*0.5*dtraf)*ref_itmp(i);
             ref_i(i)=sin(araf(i)/eps*0.5*dtraf)*ref_rtmp(i)...
                  +cos(araf(i)/eps*0.5*dtraf)*ref_itmp(i);
        end
    
        for i=1:Nraf
            umod=ref_r(i)^2+ref_i(i)^2;
            ucar=ref_r(i)^2-ref_i(i)^2+2*sqrt(-1)*ref_r(i)*ref_i(i);
            ru=ucar/(ucar+2*umod);
        
            ref_rtmp(i)=ref_r(i)-1*dtraf*real(ru);
            ref_itmp(i)=ref_i(i)-1*dtraf*imag(ru);
        end
    
     
        for i=1:Nraf
             ref_r(i)=cos(araf(i)/eps*0.5*dtraf)*ref_rtmp(i)...
                  -sin(araf(i)/eps*0.5*dtraf)*ref_itmp(i);
             ref_i(i)=sin(araf(i)/eps*0.5*dtraf)*ref_rtmp(i)...
                  +cos(araf(i)/eps*0.5*dtraf)*ref_itmp(i);
        end
         
        ref_r=transport_ex(ref_r,Nraf,0.5*dtraf,xmin,dxraf,interp_ref);
        ref_i=transport_ex(ref_i,Nraf,0.5*dtraf,xmin,dxraf,interp_ref);

         
    end
    
    tabtraf=[tabtraf,t];
    resu=abs(sum((ref_r(1:Nraf/Na:Nraf)+sqrt(-1)*ref_i(1:Nraf/Na:Nraf))...
    .*xtabraf(1:Nraf/Na:Nraf)))*pi/Na;
    rmsraf=[rmsraf,resu];
end
t;
toc

fichier=strcat('refr_', num2str(eps),'_', num2str(Nraf));
fid = fopen(fichier,'wt');  % Note the 'wt' for writing in text mode
fprintf(fid,'%d\n',ref_r);  % The format string is applied to each element of a
fclose(fid);

fichier=strcat('refi_', num2str(eps),'_', num2str(Nraf));
fid = fopen(fichier,'wt');  % Note the 'wt' for writing in text mode
fprintf(fid,'%d\n',ref_i);  % The format string is applied to each element of a
fclose(fid);



==> figures/scalar/code1/scalar.m <==
%clear all
% meshes
%%%
format long
%N=32
%Ntau=64;
%tend=0.5
%eps=1;
%nbper=100;
%eps=0.01;%1/nbper;
%tend=0.1;
%methodS=0;
%interp=0;

%Na=[5 10 20 40 50 100 200 500 1000];% 1000 2000];%[50 74 100 128 150 200];%
%[10 20 30 40 50 60 70 80 90 100 110 120];
indmax=size(Na);
tabnorm=zeros(2,indmax(2));
tabnorm2=zeros(2,indmax(2));
ind=0;

% tau mesh
%%%%%%%%%%%%%%%%%%%%%%%%
taumin=0; taumax=2*pi; dtau=(taumax-taumin)/Ntau;
gridtau=(taumin:dtau:taumax-dtau)';
kmod=2*pi/(taumax-taumin)*[0:Ntau/2-1,Ntau/2-Ntau:Ntau-1-Ntau];

%loop for different N
%%%%%%%%%%%%%%%%%%%%%

for ind=1:indmax(2)
    N=Na(ind);
    %dt=1/Na(ind)

% x meshes
xmin=-pi/2; xmax=pi/2; dx=(xmax-xmin)/N;
xper=xmin:dx:xmax;

%time step
dt=0.5*dx;

a=zeros(1,N);
xtab=zeros(1,N);
f0=zeros(1,N);

NS=N;
if (methodS==0)
    NS=N;
end
dxS=(xmax-xmin)/NS;
dtS=dt/100;dt_S=dtS;
S=zeros(1,NS);
aS=zeros(1,NS);

for i=1:N    
    xx=xmin+(i-1)*dx;
    xtab(i)=xx;
    f0(i)=1+0.5*cos(2*xx)+sqrt(-1)*(1+0.5*sin(2*xx));  %non oscillatory initial data 
    a(i)=1.5+cos(2*xx); 
%    a(i)=1.+cos(2*xx);
end

for i=1:NS
   xx=xmin+(i-1)*dxS; 
   aS(i)=1.5+cos(2*xx); 
%   aS(i)=1.+cos(2*xx);
end
%S=2*cos(xtab);

f=zeros(N,Ntau);
fn=zeros(N,Ntau);

corr=correction(kmod,N,Ntau,dtau,f0);


for j=1:Ntau
    for i=1:N
%        f(i,j)=f0(i)-1*eps*corr(i,j)/a(i);
        f(i,j)=f0(i)-1*eps*corr(i,j)/(eps+a(i));
        ic(i,j)=f(i,j);
    end
end
%stop

%time array for diagnostics
tabt=[0];
fsol=build_f(f,xtab,S(1:NS/N:NS),eps,N,Ntau); 
rms=[abs(sum(fsol.*xtab)*dx)];

%time parameters
t=0;
iter=0;
    
tic
%%%%%%%
while (t<tend)
    
    [dt,lstat]=adjust_step(tend,t,dt); 
    t=t+dt;
    
    iter=iter+1;
    if (mod(iter,100)==0) 
        t
    end

    %advance phase
    if (methodS==0) 
        S=S+0.5*dt*aS;
        S=transport(S,NS,dt,xmin,dxS,1);  
        S=S+0.5*dt*aS;
    end
    if (methodS==1)
    %exact solution for S (works only for a(x)=1.5+cos(2x))
      for i=1:N
         xx=xmin+(i-1)*dx; 
         S(i)=0.5*t+2*(xx-atan(tan(xx)-t)); 
      end
    %exact solution for S (works only for a(x)=1.+cos(2x))
%      for i=1:N
%         xx=xmin+(i-1)*dx; 
%         S(i)=2*(xx-atan(tan(xx)-t)); 
%      end
    end
    if (methodS==2)
        timeS=0;
        while (timeS<dt)
            [dtS,lstat]=adjust_step(dt,0,dtS); 
            timeS=timeS+dtS;
            S=S+0.5*dtS*aS;
            S=transport(S,NS,dtS,xmin,dxS,1);  
            S=S+0.5*dtS*aS;
        end
        errS=max(abs(0.5*t+2*(xtab-atan(tan(xtab)-t))-S(1:NS/N:NS)));
        dtS=dt_S;
    end
    
    %advance U(t,x,tau)
    %1-transport part: U_t+cU_x = 0
    for j=1:Ntau
        
        fr=real(f(1:N,j))';
        fr=transport(fr,N,dt,xmin,dx,interp);
        fi=imag(f(1:N,j))';
        fi=transport(fi,N,dt,xmin,dx,interp);
        f(:,j)=fr+sqrt(-1)*fi;
        
    end

    
    %2-reaction part: U_t+e^{-i tau} r(U e^{i tau}) = 0, r(u)=u^3
    for j=1:Ntau
        xtau(j)=(j-1)*dtau;
        eit=exp(sqrt(-1)*xtau(j));
        for i=1:N
            xx=xtab(i);    
            umod=real(f(i,j))^2+imag(f(i,j))^2;
            ucarre=eit*f(i,j)^2;
            f(i,j)=f(i,j)-dt*ucarre/(eit*ucarre+2*umod); 
        end
    end
            
    fn = tau_part( f,N,eps,dt,a,kmod);
        
    % update
    f=fn;
        
    tabt=[tabt,t];
    fsol=build_f(f,xtab,S(1:NS/N:NS),eps,N,Ntau); 
    rms=[rms,abs(sum(fsol.*xtab)*dx)];


     
end
fsol=build_f(f,xtab,S(1:NS/N:NS),eps,N,Ntau); 

t;
toc

fichier=strcat('refr_', num2str(eps), '_', num2str(Nraf));
refr=load(fichier);
Ns=Nraf/N;
tabnorm(1,ind)=max(abs(real(fsol)-refr(1:Ns:Nraf)'));
tabnorm2(1,ind)=norm(real(fsol)-refr(1:Ns:Nraf)',2)*sqrt(dx);
 
fichier=strcat('refi_', num2str(eps), '_', num2str(Nraf));
refi=load(fichier);
tabnorm(2,ind)=max(abs(imag(fsol)-refi(1:Ns:Nraf)'));
tabnorm2(2,ind)=norm(imag(fsol)-refi(1:Ns:Nraf)',2)*sqrt(dx);

%  refsol=load('refsol.txt');
%  imsol=load('imsol.txt');
%  Nraf=1000;
%  Ns=Nraf/N
%  tabnorm(1,ind)=max(abs(real(fsol)-refsol(1:Ns:Nraf)));
%  tabnorm(2,ind)=max(abs(imag(fsol)-imsol(1:Ns:Nraf)));
%  tabnorm2(1,ind)=norm(real(fsol)-refsol(1:Ns:Nraf),2)*sqrt(dx);
%  tabnorm2(2,ind)=norm(imag(fsol)-imsol(1:Ns:Nraf),2)*sqrt(dx);



%error
%Ns=Nraf/N;
%err_l1=norm(ref_r(1:Ns:Nraf)-real(fsol),1);
%err_linf=norm(ref_r(1:Ns:Nraf)-real(fsol),inf);
%err_l2=norm(ref_r(1:Ns:Nraf)-real(fsol),2);

end

plot(log(Na),log(tabnorm(1,:)),...
    log(Na),log(tabnorm(2,:)),...
    log(Na),log(tabnorm2(1,:)),...
    log(Na),log(tabnorm2(2,:)),...
   log(Na),-(log(Na))-0.5,'o-')
legend('re','im','re-L2','im-L2')

==> figures/scalar/code1/script.m <==
%clear all

%final time
tend=1.;

%ref parameters 
interp_ref=1;order=2;

%new method parameters 
Ntau=16;methodS=1;interp=0;
Na=100; %[5 10 20 40 50 100 200 500 1000];

%runs for different eps
%%%%%%%%%%%%%%%%%%%%%%%
eps=0.005;
Nraf=4000;%Nraf=4000;
dtraf=0.0002;%dtraf=0.0005;
ref
scalar;
fichier=strcat('tabnorm_', num2str(eps));
fid = fopen(fichier,'wt');  
fprintf(fid,'%d\n',tabnorm);
fclose(fid);
stop
eps=0.5
Nraf=4000;
dtraf=0.0001;
%ref
scalar
fichier=strcat('tabnorm_', num2str(eps));
fid = fopen(fichier,'wt');  
fprintf(fid,'%d\n',tabnorm);
fclose(fid);

eps=0.1
Nraf=4000
dtraf=0.0001;
%ref
scalar
fichier=strcat('tabnorm_', num2str(eps));
fid = fopen(fichier,'wt');  
fprintf(fid,'%d\n',tabnorm);
fclose(fid);

eps=0.05
Nraf=4000
dtraf=0.0001;
%ref
scalar
fichier=strcat('tabnorm_', num2str(eps));
fid = fopen(fichier,'wt');  
fprintf(fid,'%d\n',tabnorm);
fclose(fid);

eps=0.01
Nraf=4000
dtraf=0.0001;
%ref
scalar
fichier=strcat('tabnorm_', num2str(eps));
fid = fopen(fichier,'wt'); 
fprintf(fid,'%d\n',tabnorm);
fclose(fid);

eps=0.001
Nraf=4000
dtraf=0.0001;
%ref
scalar
fichier=strcat('tabnorm_', num2str(eps));
fid = fopen(fichier,'wt'); 
fprintf(fid,'%d\n',tabnorm);
fclose(fid);
